Catalecticant intersections and confinement of decompositions of forms

We introduce the notion of confinement of decompositions for forms or vector of forms. The confinement, when it holds, lowers the number of parameters that one needs to consider, in order to find all the possible decompositions of a given set of data. With the technique of confinement, we obtain here two results. First, we give a new, shorter proof of a result by London (\cite{London90}) that $3$ general plane cubics have $2$ simultaneous Waring decompositions of rank $6$. Then we compute, with the software Bertini, that $4$ general plane quartics have $18$ different decompositions of rank $10$ (a result which was not known before).

==> anc/ternarie_4444/Eval/input_eval <==
CONFIG
 TrackType: -4;
END;
INPUT

function f_0, f_1, f_2, f_3, f_4, f_5, f_6, f_7, f_8, f_9, f_10, f_11, f_12, f_13, f_14, f_15, f_16, f_17, f_18, f_19, f_20, f_21, f_22, f_23, f_24, f_25, f_26, f_27, f_28, f_29, f_30, f_31, f_32, f_33, f_34, f_35, f_36, f_37, f_38, f_39;

variable_group 
v_0, v_1, v_2, v_3, v_4, v_5, v_6, v_7, v_8, v_9, v_10, v_11, 
v_12, v_13, v_14, v_15, v_16, v_17, v_18, v_19, v_20, v_21, v_22, v_23, v_24, v_25, v_26, v_27, v_28, v_29, v_30, v_31, v_32, v_33, v_34, v_35, v_36, v_37, v_38, v_39;

f_0 = v_2+v_6+v_10+v_14+v_18+v_22+v_26+v_30+v_34+v_38; 

f_1 = v_0*v_2+v_4*v_6+v_8*v_10+v_12*v_14+v_16*v_18+v_20*v_22+v_24*v_26+v_28*v_30+v_32*v_34+v_36*v_38; 

f_2 = v_1*v_2+v_5*v_6+v_9*v_10+v_13*v_14+v_17*v_18+v_21*v_22+v_25*v_26+v_29*v_30+v_33*v_34+v_37*v_38; 

f_3 = v_0^2*v_2+v_4^2*v_6+v_8^2*v_10+v_12^2*v_14+v_16^2*v_18+v_20^2*v_22+v_24^2*v_26+v_28^2*v_30+v_32^2*v_34+v_36^2*v_38; 

f_4 = v_0*v_1*v_2+v_4*v_5*v_6+v_8*v_9*v_10+v_12*v_13*v_14+v_16*v_17*v_18+v_20*v_21*v_22+v_24*v_25*v_26+v_28*v_29*v_30+v_32*v_33*v_34+v_36*v_37*v_38; 

f_5 = v_1^2*v_2+v_5^2*v_6+v_9^2*v_10+v_13^2*v_14+v_17^2*v_18+v_21^2*v_22+v_25^2*v_26+v_29^2*v_30+v_33^2*v_34+v_37^2*v_38; 

f_6 = v_0^3*v_2+v_4^3*v_6+v_8^3*v_10+v_12^3*v_14+v_16^3*v_18+v_20^3*v_22+v_24^3*v_26+v_28^3*v_30+v_32^3*v_34+v_36^3*v_38; 

f_7 = v_0^2*v_1*v_2+v_4^2*v_5*v_6+v_8^2*v_9*v_10+v_12^2*v_13*v_14+v_16^2*v_17*v_18+v_20^2*v_21*v_22+v_24^2*v_25*v_26+v_28^2*v_29*v_30+v_32^2*v_33*v_34+v_36^2*v_37*v_38; 

f_8 = v_0*v_1^2*v_2+v_4*v_5^2*v_6+v_8*v_9^2*v_10+v_12*v_13^2*v_14+v_16*v_17^2*v_18+v_20*v_21^2*v_22+v_24*v_25^2*v_26+v_28*v_29^2*v_30+v_32*v_33^2*v_34+v_36*v_37^2*v_38; 

f_9 = v_1^3*v_2+v_5^3*v_6+v_9^3*v_10+v_13^3*v_14+v_17^3*v_18+v_21^3*v_22+v_25^3*v_26+v_29^3*v_30+v_33^3*v_34+v_37^3*v_38; 

f_10 = v_0^4*v_2+v_4^4*v_6+v_8^4*v_10+v_12^4*v_14+v_16^4*v_18+v_20^4*v_22+v_24^4*v_26+v_28^4*v_30+v_32^4*v_34+v_36^4*v_38; 

f_11 = v_0^3*v_1*v_2+v_4^3*v_5*v_6+v_8^3*v_9*v_10+v_12^3*v_13*v_14+v_16^3*v_17*v_18+v_20^3*v_21*v_22+v_24^3*v_25*v_26+v_28^3*v_29*v_30+v_32^3*v_33*v_34+v_36^3*v_37*v_38; 

f_12 = v_0^2*v_1^2*v_2+v_4^2*v_5^2*v_6+v_8^2*v_9^2*v_10+v_12^2*v_13^2*v_14+v_16^2*v_17^2*v_18+v_20^2*v_21^2*v_22+v_24^2*v_25^2*v_26+v_28^2*v_29^2*v_30+v_32^2*v_33^2*v_34+v_36^2*v_37^2*v_38;

f_13 = v_0*v_1^3*v_2+v_4*v_5^3*v_6+v_8*v_9^3*v_10+v_12*v_13^3*v_14+v_16*v_17^3*v_18+v_20*v_21^3*v_22+v_24*v_25^3*v_26+v_28*v_29^3*v_30+v_32*v_33^3*v_34+v_36*v_37^3*v_38; 

f_14 = v_1^4*v_2+v_5^4*v_6+v_9^4*v_10+v_13^4*v_14+v_17^4*v_18+v_21^4*v_22+v_25^4*v_26+v_29^4*v_30+v_33^4*v_34+v_37^4*v_38; 

f_15 = v_0^5*v_2+v_4^5*v_6+v_8^5*v_10+v_12^5*v_14+v_16^5*v_18+v_2
0^5*v_22+v_24^5*v_26+v_28^5*v_30+v_32^5*v_34+v_36^5*v_38; 

f_16 = v_0^4*v_1*v_2+v_4^4*v_5*v_6+v_8^4*v_9*v_10+v_12^4*v_13*v_14+v_16^4*v_17*v_18+v_20^4*v_21*v_22+v_24^4*v_25*v_26+v_28^4*v_29*v_30+v_32^4*v_33*v_34+v_36^4*v_37*v_38; 

f_17 = v_0^3*v_1^2*v_2+v_4^3*v_5^2*v_6+v_8^3*v_9^2*v_10+v_12^3*v_13^2*v_14+v_16^3*v_17^2*v_18+v_20^3*v_21^2*v_22+v_24^3*v_25^2*v_26+v_28^3*v_29^2*v_30+v_32^3*v_33^2*v_34+v_36^3*v_37^2*v_38; 

f_18 = v_0^2*v_1^3*v_2+v_4^2*v_5^3*v_6+v_8^2*v_9^3*v_10+v_12^2*v_13^3*v_14+v_16^2*v_17^3*v_18+v_20^2*v_21^3*v_22+v_24^2*v_25^3*v_26+v_28^2*v_29^3*v_30+v_32^2*v_33^3*v_34+v_36^2*v_37^3*v_38; 

f_19 = v_0*v_1^4*v_2+v_4*v_5^4*v_6+v_8*v_9^4*v_10+v_12*v_13^4*v_14+v_16*v_17^4*v_18+v_20*v_21^4*v_22+v_24*v_25^4*v_26+v_28*v_29^4*v_30+v_32*v_33^4*v_34+v_36*v_37^4*v_38; 

f_20 = v_3+v_7+v_11+v_15+v_19+v_23+v_27+v_31+v_35+v_39; 

f_21 = v_0*v_3+v_4*v_7+v_8*v_11+v_12*v_15+v_16*v_19+v_20*v_23+v_24*v_27+v_28*v_31+v_32*v_35+v_36*v_39; 

f_22 = v_1*v_3+v_5*v_7+v_9*v_11+v_13*v_15+v_17*v_19+v_21*v_23+v_25*v_27+v_29*v_31+v_33*v_35+v_37*v_39; 

f_23 = v_0^2*v_3+v_4^2*v_7+v_8^2*v_11+v_12^2*v_15+v_16^2*v_19+v_20^2*v_23+v_24^2*v_27+v_28^2*v_31+v_32^2*v_35+v_36^2*v_39; 

f_24 = v_0*v_1*v_3+v_4*v_5*v_7+v_8*v_9*v_11+v_12*v_13*v_15+v_16*v_17*v_19+v_20*v_21*v_23+v_24*v_25*v_27+v_28*v_29*v_31+v_32*v_33*v_35+v_36*v_37*v_39;

f_25 = v_1^2*v_3+v_5^2*v_7+v_9^2*v_11+v_13^2*v_15+v_17^2*v_19+v_21^2*v_23+v_25^2*v_27+v_29^2*v_31+v_33^2*v_35+v_37^2*v_39; 

f_26 = v_0^3*v_3+v_4^3*v_7+v_8^3*v_11+v_12^3*v_15+v_16^3*v_19+v_20^3*v_23+v_24^3*v_27+v_28^3*v_31+v_32^3*v_35+v_36^3*v_39; 

f_27 = v_0^2*v_1*v_3+v_4^2*v_5*v_7+v_8^2*v_9*v_11+v_12^2*v_13*v_15+v_16^2*v_17*v_19+v_20^2*v_21*v_23+v_24^2*v_25*v_27+v_28^2*v_29*v_31+v_32^2*v_33*v_35+v_36^2*v_37*v_39; 

f_28 = v_0*v_1^2*v_3+v_4*v_5^2*v_7+v_8*v_9^2*v_11+v_12*v_13^2*v_15+v_16*v_17^2*v_19+v_20*v_21^2*v_23+v_24*v_25^2*v_27+v_28*v_29^2*v_31+v_32*v_33^2*v_35+v_36*v_37^2*v_39; 

f_29 = v_1^3*v_3+v_5^3*v_7+v_9^3*v_11+v_13^3*v_15+v_17^3*v_19+v_21^3*v_23+v_25^3*v_27+v_29^3*v_31+v_33^3*v_35+v_37^3*v_39; 

f_30 = v_0^4*v_3+v_4^4*v_7+v_8^4*v_11+v_12^4*v_15+v_16^4*v_19+v_20^4*v_23+v_24^4*v_27+v_28^4*v_31+v_32^4*v_35+v_36^4*v_39; 

f_31 = v_0^3*v_1*v_3+v_4^3*v_5*v_7+v_8^3*v_9*v_11+v_12^3*v_13*v_15+v_16^3*v_17*v_19+v_20^3*v_21*v_23+v_24^3*v_25*v_27+v_28^3*v_29*v_31+v_32^3*v_33*v_35+v_36^3*v_37*v_39; 

f_32 = v_0^2*v_1^2*v_3+v_4^2*v_5^2*v_7+v_8^2*v_9^2*v_11+v_12^2*v_13^2*v_15+v_16^2*v_17^2*v_19+v_20^2*v_21^2*v_23+v_24^2*v_25^2*v_27+v_28^2*v_29^2*v_31+v_32^2*v_33^2*v_35+v_36^2*v_37^2*v_39; 

f_33 = v_0*v_1^3*v_3+v_4*v_5^3*v_7+v_8*v_9^3*v_11+v_12*v_13^3*v_15+v_16*v_17^3*v_19+v_20*v_21^3*v_23+v_24*v_25^3*v_27+v_28*v_29^3*v_31+v_32*v_33^3*v_35+v_36*v_37^3*v_39; 

f_34 = v_1^4*v_3+v_5^4*v_7+v_9^4*v_11+v_13^4*v_15+v_17^4*v_19+v_21^4*v_23+v_25^4*v_27+v_29^4*v_31+v_33^4*v_35+v_37^4*v_39; 

f_35 = v_0^4*v_1*v_3+v_4^4*v_5*v_7+v_8^4*v_9*v_11+v_12^4*v_13*v_15+v_16^4*v_17*v_19+v_20^4*v_21*v_23+v_24^4*v_25*v_27+v_28^4*v_29*v_31+v_32^4*v_33*v_35+v_36^4*v_37*v_39; 

f_36 = v_0^3*v_1^2*v_3+v_4^3*v_5^2*v_7+v_8^3*v_9^2*v_11+v_12^3*v_13^2*v_15+v_16^3*v_17^2*v_19+v_20^3*v_21^2*v_23+v_24^3*v_25^2*v_27+v_28^3*v_29^2*v_31+v_32^3*v_33^2*v_35+v_36^3*v_37^2*v_39; 

f_37 = v_0^2*v_1^3*v_3+v_4^2*v_5^3*v_7+v_8^2*v_9^3*v_11+v_12^2*v_13^3*v_15+v_16^2*v_17^3*v_19+v_20^2*v_21^3*v_23+v_24^2*v_25^3*v_27+v_28^2*v_29^3*v_31+v_32^2*v_33^3*v_35+v_36^2*v_37^3*v_39; 

f_38 = v_0*v_1^4*v_3+v_4*v_5^4*v_7+v_8*v_9^4*v_11+v_12*v_13^4*v_15+v_16*v_17^4*v_19+v_20*v_21^4*v_23+v_24*v_25^4*v_27+v_28*v_29^4*v_31+v_32*v_33^4*v_35+v_36*v_37^4*v_39; 

f_39 = v_1^5*v_3+v_5^5*v_7+v_9^5*v_11+v_13^5*v_15+v_17^5*v_19+v_21^5*v_23+v_25^5*v_27+v_29^5*v_31+v_33^5*v_35+v_37^5*v_39;
     
END;



==> anc/ternarie_4444/Eval/start_good <==
1

3.803150504548735e-01 1.080968803617349e-01
4.012914786260265e-02 1.194906105430308e-02
-5.791791173087690e-01 7.036742613968909e-01
-3.976968438023937e-01 9.044873244848521e-01
2.231698943133415e-01 6.687608922343052e-01
6.002906583490685e-01 2.206993065311951e-01
3.867065923659511e-01 1.345756657407951e-01
1.526038777608076e-01 -6.566938139632470e-01
-1.736311597636939e-01 -7.609350872905872e-01
4.316168188831709e-01 -4.213795287363188e-01
-1.741310170829991e-01 2.308979289387978e-01
-1.859590880062348e-01 2.841353874294199e-01
-1.169608247513672e-01 8.765209704988050e-01
5.407734749067091e-01 -3.124118196630669e-01
1.527995379711511e-01 6.089233207073497e-01
3.204152865278664e-01 -5.904671666326385e-01
-1.330737937092930e-01 -6.578838258756913e-01
-7.385080142922554e-01 5.831003376892393e-01
6.699288861915320e-01 -5.533657523766588e-01
3.902845736728862e-01 -1.485132206413023e-01
2.065574523959247e-01 -6.446211342534475e-01
-5.935341284909806e-01 9.380573668092805e-01
6.398816151374838e-01 7.796882650167238e-01
-5.451582606670785e-01 7.278281716630082e-01
-8.648295254072200e-01 9.603906925323353e-01
1.185927730430883e-01 9.581113986558572e-01
-1.272156730720730e-01 -3.826018264098715e-01
-6.204082514618516e-01 1.303932410632590e-01
-4.055191686841270e-01 -1.061742318012200e-01
5.497821295556304e-01 -9.390776649698522e-01
-9.573483983309962e-01 6.119729292434732e-01
-3.625771545885574e-01 5.248770839543854e-01
-1.256230679554358e-01 -1.784554662383838e-01
-2.906342421922776e-01 -5.154050022761094e-01
-2.436126820291677e-01 -3.569908300218846e-01
-8.981673995870921e-01 1.329775006009424e-01
-1.778113408966572e-01 1.553732129113020e-01
2.014979024950735e-01 2.767539435584817e-01
-7.897330203466324e-01 9.827999531425403e-01
-3.766244866562784e-01 1.708209472557658e-01


==> anc/ternarie_4444/Monodromy/CreateStart.m <==
function [] = CreateStart(Pts, numPts, numVars, fileLocation)

% open file
ST = fopen(fileLocation, 'w');

% print the number of start points
fprintf(ST, '%d\n\n', numPts);

% loop through to print the points
for j = 1:numPts
    for k = 1:numVars
        fprintf(ST, '%.15e %.15e\n', real(Pts(j,k)), imag(Pts(j,k)));
    end;
    fprintf(ST, '\n');
end;

% close file
fclose(ST);




==> anc/ternarie_4444/Monodromy/ReadInStart.m <==
function [numPts, Pts] = ReadInStart(numVars, fileLocation)

% open file
RF = fopen(fileLocation, 'r');

% make sure the file exists
if RF == -1
    % file does not exist
    disp(['The file ''', fileLocation, ''' does not exist!']);
    numPts = 0;
    Pts = 0;
    return;
end;

% read in the number of points
numPts = fscanf(RF, '%d', 1);

% setup Pts
Pts = zeros(numPts, numVars);

% loop through to read in the points
tempR = 0; tempI = 0;
for k = 1:numPts
    % read in the point
    for j = 1:numVars
        tempR = fscanf(RF, '%e', 1);
        tempI = fscanf(RF, '%e', 1);
        Pts(k,j) = tempR + 1i * tempI;
    end;
end;

% close file
fclose(RF);



==> anc/ternarie_4444/Monodromy/input_move <==
CONFIG
 ParameterHomotopy: 2;
 MPType: 0; % use only double precision for speed
 TrackTolBeforeEG: 1e-6;
 TrackTolDuringEG: 1e-6;
 FinalTol: 1e-9;
 
 CondNumThreshold: 1e300;
END;
INPUT

function f_0, f_1, f_2, f_3, f_4, f_5, f_6, f_7, f_8, f_9, f_10, f_11, f_12, f_13, f_14, f_15, f_16, f_17, f_18, f_19, f_20, f_21, f_22, f_23, f_24, f_25, f_26, f_27, f_28, f_29, f_30, f_31, f_32, f_33, f_34, f_35, f_36, f_37, f_38, f_39;

parameter p_0, p_1, p_2, p_3, p_4, p_5, p_6, p_7, p_8, p_9, p_10, p_11, p_12, p_13, p_14, p_15, p_16, p_17, p_18, p_19, p_20, p_21, p_22, p_23, p_24, p_25, p_26, p_27, p_28, p_29, p_30, p_31, p_32, p_33, p_34, p_35, p_36, p_37, p_38, p_39;

variable_group 
v_0, v_1, v_2, v_3, v_4, v_5, v_6, v_7, v_8, v_9, v_10, v_11, 
v_12, v_13, v_14, v_15, v_16, v_17, v_18, v_19, v_20, v_21, v_22, v_23, v_24, v_25, v_26, v_27, v_28, v_29, v_30, v_31, v_32, v_33, v_34, v_35, v_36, v_37, v_38, v_39;


f_0 = -p_0+v_2+v_6+v_10+v_14+v_18+v_22+v_26+v_30+v_34+v_38; 

f_1 = -p_1+v_0*v_2+v_4*v_6+v_8*v_10+v_12*v_14+v_16*v_18+v_20*v_22+v_24*v_26+v_28*v_30+v_32*v_34+v_36*v_38; 

f_2 = -p_2+v_1*v_2+v_5*v_6+v_9*v_10+v_13*v_14+v_17*v_18+v_21*v_22+v_25*v_26+v_29*v_30+v_33*v_34+v_37*v_38; 

f_3 = -p_3+v_0^2*v_2+v_4^2*v_6+v_8^2*v_10+v_12^2*v_14+v_16^2*v_18+v_20^2*v_22+v_24^2*v_26+v_28^2*v_30+v_32^2*v_34+v_36^2*v_38; 

f_4 = -p_4+v_0*v_1*v_2+v_4*v_5*v_6+v_8*v_9*v_10+v_12*v_13*v_14+v_16*v_17*v_18+v_20*v_21*v_22+v_24*v_25*v_26+v_28*v_29*v_30+v_32*v_33*v_34+v_36*v_37*v_38; 

f_5 = -p_5+v_1^2*v_2+v_5^2*v_6+v_9^2*v_10+v_13^2*v_14+v_17^2*v_18+v_21^2*v_22+v_25^2*v_26+v_29^2*v_30+v_33^2*v_34+v_37^2*v_38; 

f_6 = -p_6+v_0^3*v_2+v_4^3*v_6+v_8^3*v_10+v_12^3*v_14+v_16^3*v_18+v_20^3*v_22+v_24^3*v_26+v_28^3*v_30+v_32^3*v_34+v_36^3*v_38; 

f_7 = -p_7+v_0^2*v_1*v_2+v_4^2*v_5*v_6+v_8^2*v_9*v_10+v_12^2*v_13*v_14+v_16^2*v_17*v_18+v_20^2*v_21*v_22+v_24^2*v_25*v_26+v_28^2*v_29*v_30+v_32^2*v_33*v_34+v_36^2*v_37*v_38; 

f_8 = -p_8+v_0*v_1^2*v_2+v_4*v_5^2*v_6+v_8*v_9^2*v_10+v_12*v_13^2*v_14+v_16*v_17^2*v_18+v_20*v_21^2*v_22+v_24*v_25^2*v_26+v_28*v_29^2*v_30+v_32*v_33^2*v_34+v_36*v_37^2*v_38; 

f_9 = -p_9+v_1^3*v_2+v_5^3*v_6+v_9^3*v_10+v_13^3*v_14+v_17^3*v_18+v_21^3*v_22+v_25^3*v_26+v_29^3*v_30+v_33^3*v_34+v_37^3*v_38; 

f_10 = -p_10+v_0^4*v_2+v_4^4*v_6+v_8^4*v_10+v_12^4*v_14+v_16^4*v_18+v_20^4*v_22+v_24^4*v_26+v_28^4*v_30+v_32^4*v_34+v_36^4*v_38; 

f_11 = -p_11+v_0^3*v_1*v_2+v_4^3*v_5*v_6+v_8^3*v_9*v_10+v_12^3*v_13*v_14+v_16^3*v_17*v_18+v_20^3*v_21*v_22+v_24^3*v_25*v_26+v_28^3*v_29*v_30+v_32^3*v_33*v_34+v_36^3*v_37*v_38; 

f_12 = -p_12+v_0^2*v_1^2*v_2+v_4^2*v_5^2*v_6+v_8^2*v_9^2*v_10+v_12^2*v_13^2*v_14+v_16^2*v_17^2*v_18+v_20^2*v_21^2*v_22+v_24^2*v_25^2*v_26+v_28^2*v_29^2*v_30+v_32^2*v_33^2*v_34+v_36^2*v_37^2*v_38;

f_13 = -p_13+v_0*v_1^3*v_2+v_4*v_5^3*v_6+v_8*v_9^3*v_10+v_12*v_13^3*v_14+v_16*v_17^3*v_18+v_20*v_21^3*v_22+v_24*v_25^3*v_26+v_28*v_29^3*v_30+v_32*v_33^3*v_34+v_36*v_37^3*v_38; 

f_14 = -p_14+v_1^4*v_2+v_5^4*v_6+v_9^4*v_10+v_13^4*v_14+v_17^4*v_18+v_21^4*v_22+v_25^4*v_26+v_29^4*v_30+v_33^4*v_34+v_37^4*v_38; 

f_15 = -p_15+v_0^5*v_2+v_4^5*v_6+v_8^5*v_10+v_12^5*v_14+v_16^5*v_18+v_20^5*v_22+v_24^5*v_26+v_28^5*v_30+v_32^5*v_34+v_36^5*v_38; 

f_16 = -p_16+v_0^4*v_1*v_2+v_4^4*v_5*v_6+v_8^4*v_9*v_10+v_12^4*v_13*v_14+v_16^4*v_17*v_18+v_20^4*v_21*v_22+v_24^4*v_25*v_26+v_28^4*v_29*v_30+v_32^4*v_33*v_34+v_36^4*v_37*v_38; 

f_17 = -p_17+v_0^3*v_1^2*v_2+v_4^3*v_5^2*v_6+v_8^3*v_9^2*v_10+v_12^3*v_13^2*v_14+v_16^3*v_17^2*v_18+v_20^3*v_21^2*v_22+v_24^3*v_25^2*v_26+v_28^3*v_29^2*v_30+v_32^3*v_33^2*v_34+v_36^3*v_37^2*v_38; 

f_18 = -p_18+v_0^2*v_1^3*v_2+v_4^2*v_5^3*v_6+v_8^2*v_9^3*v_10+v_12^2*v_13^3*v_14+v_16^2*v_17^3*v_18+v_20^2*v_21^3*v_22+v_24^2*v_25^3*v_26+v_28^2*v_29^3*v_30+v_32^2*v_33^3*v_34+v_36^2*v_37^3*v_38; 

f_19 = -p_19+v_0*v_1^4*v_2+v_4*v_5^4*v_6+v_8*v_9^4*v_10+v_12*v_13^4*v_14+v_16*v_17^4*v_18+v_20*v_21^4*v_22+v_24*v_25^4*v_26+v_28*v_29^4*v_30+v_32*v_33^4*v_34+v_36*v_37^4*v_38; 

f_20 = -p_20+v_3+v_7+v_11+v_15+v_19+v_23+v_27+v_31+v_35+v_39; 

f_21 = -p_21+v_0*v_3+v_4*v_7+v_8*v_11+v_12*v_15+v_16*v_19+v_20*v_23+v_24*v_27+v_28*v_31+v_32*v_35+v_36*v_39; 

f_22 = -p_22+v_1*v_3+v_5*v_7+v_9*v_11+v_13*v_15+v_17*v_19+v_21*v_23+v_25*v_27+v_29*v_31+v_33*v_35+v_37*v_39; 

f_23 = -p_23+v_0^2*v_3+v_4^2*v_7+v_8^2*v_11+v_12^2*v_15+v_16^2*v_19+v_20^2*v_23+v_24^2*v_27+v_28^2*v_31+v_32^2*v_35+v_36^2*v_39; 

f_24 = -p_24+v_0*v_1*v_3+v_4*v_5*v_7+v_8*v_9*v_11+v_12*v_13*v_15+v_16*v_17*v_19+v_20*v_21*v_23+v_24*v_25*v_27+v_28*v_29*v_31+v_32*v_33*v_35+v_36*v_37*v_39;

f_25 = -p_25+v_1^2*v_3+v_5^2*v_7+v_9^2*v_11+v_13^2*v_15+v_17^2*v_19+v_21^2*v_23+v_25^2*v_27+v_29^2*v_31+v_33^2*v_35+v_37^2*v_39; 

f_26 = -p_26+v_0^3*v_3+v_4^3*v_7+v_8^3*v_11+v_12^3*v_15+v_16^3*v_19+v_20^3*v_23+v_24^3*v_27+v_28^3*v_31+v_32^3*v_35+v_36^3*v_39; 

f_27 = -p_27+v_0^2*v_1*v_3+v_4^2*v_5*v_7+v_8^2*v_9*v_11+v_12^2*v_13*v_15+v_16^2*v_17*v_19+v_20^2*v_21*v_23+v_24^2*v_25*v_27+v_28^2*v_29*v_31+v_32^2*v_33*v_35+v_36^2*v_37*v_39; 

f_28 = -p_28+v_0*v_1^2*v_3+v_4*v_5^2*v_7+v_8*v_9^2*v_11+v_12*v_13^2*v_15+v_16*v_17^2*v_19+v_20*v_21^2*v_23+v_24*v_25^2*v_27+v_28*v_29^2*v_31+v_32*v_33^2*v_35+v_36*v_37^2*v_39; 

f_29 = -p_29+v_1^3*v_3+v_5^3*v_7+v_9^3*v_11+v_13^3*v_15+v_17^3*v_19+v_21^3*v_23+v_25^3*v_27+v_29^3*v_31+v_33^3*v_35+v_37^3*v_39; 

f_30 = -p_30+v_0^4*v_3+v_4^4*v_7+v_8^4*v_11+v_12^4*v_15+v_16^4*v_19+v_20^4*v_23+v_24^4*v_27+v_28^4*v_31+v_32^4*v_35+v_36^4*v_39; 

f_31 = -p_31+v_0^3*v_1*v_3+v_4^3*v_5*v_7+v_8^3*v_9*v_11+v_12^3*v_13*v_15+v_16^3*v_17*v_19+v_20^3*v_21*v_23+v_24^3*v_25*v_27+v_28^3*v_29*v_31+v_32^3*v_33*v_35+v_36^3*v_37*v_39; 

f_32 = -p_32+v_0^2*v_1^2*v_3+v_4^2*v_5^2*v_7+v_8^2*v_9^2*v_11+v_12^2*v_13^2*v_15+v_16^2*v_17^2*v_19+v_20^2*v_21^2*v_23+v_24^2*v_25^2*v_27+v_28^2*v_29^2*v_31+v_32^2*v_33^2*v_35+v_36^2*v_37^2*v_39; 

f_33 = -p_33+v_0*v_1^3*v_3+v_4*v_5^3*v_7+v_8*v_9^3*v_11+v_12*v_13^3*v_15+v_16*v_17^3*v_19+v_20*v_21^3*v_23+v_24*v_25^3*v_27+v_28*v_29^3*v_31+v_32*v_33^3*v_35+v_36*v_37^3*v_39; 

f_34 = -p_34+v_1^4*v_3+v_5^4*v_7+v_9^4*v_11+v_13^4*v_15+v_17^4*v_19+v_21^4*v_23+v_25^4*v_27+v_29^4*v_31+v_33^4*v_35+v_37^4*v_39; 

f_35 = -p_35+v_0^4*v_1*v_3+v_4^4*v_5*v_7+v_8^4*v_9*v_11+v_12^4*v_13*v_15+v_16^4*v_17*v_19+v_20^4*v_21*v_23+v_24^4*v_25*v_27+v_28^4*v_29*v_31+v_32^4*v_33*v_35+v_36^4*v_37*v_39; 

f_36 = -p_36+v_0^3*v_1^2*v_3+v_4^3*v_5^2*v_7+v_8^3*v_9^2*v_11+v_12^3*v_13^2*v_15+v_16^3*v_17^2*v_19+v_20^3*v_21^2*v_23+v_24^3*v_25^2*v_27+v_28^3*v_29^2*v_31+v_32^3*v_33^2*v_35+v_36^3*v_37^2*v_39; 

f_37 = -p_37+v_0^2*v_1^3*v_3+v_4^2*v_5^3*v_7+v_8^2*v_9^3*v_11+v_12^2*v_13^3*v_15+v_16^2*v_17^3*v_19+v_20^2*v_21^3*v_23+v_24^2*v_25^3*v_27+v_28^2*v_29^3*v_31+v_32^2*v_33^3*v_35+v_36^2*v_37^3*v_39; 

f_38 = -p_38+v_0*v_1^4*v_3+v_4*v_5^4*v_7+v_8*v_9^4*v_11+v_12*v_13^4*v_15+v_16*v_17^4*v_19+v_20*v_21^4*v_23+v_24*v_25^4*v_27+v_28*v_29^4*v_31+v_32*v_33^4*v_35+v_36*v_37^4*v_39; 

f_39 = -p_39+v_1^5*v_3+v_5^5*v_7+v_9^5*v_11+v_13^5*v_15+v_17^5*v_19+v_21^5*v_23+v_25^5*v_27+v_29^5*v_31+v_33^5*v_35+v_37^5*v_39;


END;



==> anc/ternarie_4444/Monodromy/input_newton <==
CONFIG
 ParameterHomotopy: 2;
 TrackType: -2;
 MPType: 0; 
END;
INPUT

function f_0, f_1, f_2, f_3, f_4, f_5, f_6, f_7, f_8, f_9, f_10, f_11, f_12, f_13, f_14, f_15, f_16, f_17, f_18, f_19, f_20, f_21, f_22, f_23, f_24, f_25, f_26, f_27, f_28, f_29, f_30, f_31, f_32, f_33, f_34, f_35, f_36, f_37, f_38, f_39;

parameter p_0, p_1, p_2, p_3, p_4, p_5, p_6, p_7, p_8, p_9, p_10, p_11, p_12, p_13, p_14, p_15, p_16, p_17, p_18, p_19, p_20, p_21, p_22, p_23, p_24, p_25, p_26, p_27, p_28, p_29, p_30, p_31, p_32, p_33, p_34, p_35, p_36, p_37, p_38, p_39;

variable_group 
v_0, v_1, v_2, v_3, v_4, v_5, v_6, v_7, v_8, v_9, v_10, v_11, 
v_12, v_13, v_14, v_15, v_16, v_17, v_18, v_19, v_20, v_21, v_22, v_23, v_24, v_25, v_26, v_27, v_28, v_29, v_30, v_31, v_32, v_33, v_34, v_35, v_36, v_37, v_38, v_39;


f_0 = -p_0+v_2+v_6+v_10+v_14+v_18+v_22+v_26+v_30+v_34+v_38; 

f_1 = -p_1+v_0*v_2+v_4*v_6+v_8*v_10+v_12*v_14+v_16*v_18+v_20*v_22+v_24*v_26+v_28*v_30+v_32*v_34+v_36*v_38; 

f_2 = -p_2+v_1*v_2+v_5*v_6+v_9*v_10+v_13*v_14+v_17*v_18+v_21*v_22+v_25*v_26+v_29*v_30+v_33*v_34+v_37*v_38; 

f_3 = -p_3+v_0^2*v_2+v_4^2*v_6+v_8^2*v_10+v_12^2*v_14+v_16^2*v_18+v_20^2*v_22+v_24^2*v_26+v_28^2*v_30+v_32^2*v_34+v_36^2*v_38; 

f_4 = -p_4+v_0*v_1*v_2+v_4*v_5*v_6+v_8*v_9*v_10+v_12*v_13*v_14+v_16*v_17*v_18+v_20*v_21*v_22+v_24*v_25*v_26+v_28*v_29*v_30+v_32*v_33*v_34+v_36*v_37*v_38; 

f_5 = -p_5+v_1^2*v_2+v_5^2*v_6+v_9^2*v_10+v_13^2*v_14+v_17^2*v_18+v_21^2*v_22+v_25^2*v_26+v_29^2*v_30+v_33^2*v_34+v_37^2*v_38; 

f_6 = -p_6+v_0^3*v_2+v_4^3*v_6+v_8^3*v_10+v_12^3*v_14+v_16^3*v_18+v_20^3*v_22+v_24^3*v_26+v_28^3*v_30+v_32^3*v_34+v_36^3*v_38; 

f_7 = -p_7+v_0^2*v_1*v_2+v_4^2*v_5*v_6+v_8^2*v_9*v_10+v_12^2*v_13*v_14+v_16^2*v_17*v_18+v_20^2*v_21*v_22+v_24^2*v_25*v_26+v_28^2*v_29*v_30+v_32^2*v_33*v_34+v_36^2*v_37*v_38; 

f_8 = -p_8+v_0*v_1^2*v_2+v_4*v_5^2*v_6+v_8*v_9^2*v_10+v_12*v_13^2*v_14+v_16*v_17^2*v_18+v_20*v_21^2*v_22+v_24*v_25^2*v_26+v_28*v_29^2*v_30+v_32*v_33^2*v_34+v_36*v_37^2*v_38; 

f_9 = -p_9+v_1^3*v_2+v_5^3*v_6+v_9^3*v_10+v_13^3*v_14+v_17^3*v_18+v_21^3*v_22+v_25^3*v_26+v_29^3*v_30+v_33^3*v_34+v_37^3*v_38; 

f_10 = -p_10+v_0^4*v_2+v_4^4*v_6+v_8^4*v_10+v_12^4*v_14+v_16^4*v_18+v_20^4*v_22+v_24^4*v_26+v_28^4*v_30+v_32^4*v_34+v_36^4*v_38; 

f_11 = -p_11+v_0^3*v_1*v_2+v_4^3*v_5*v_6+v_8^3*v_9*v_10+v_12^3*v_13*v_14+v_16^3*v_17*v_18+v_20^3*v_21*v_22+v_24^3*v_25*v_26+v_28^3*v_29*v_30+v_32^3*v_33*v_34+v_36^3*v_37*v_38; 

f_12 = -p_12+v_0^2*v_1^2*v_2+v_4^2*v_5^2*v_6+v_8^2*v_9^2*v_10+v_12^2*v_13^2*v_14+v_16^2*v_17^2*v_18+v_20^2*v_21^2*v_22+v_24^2*v_25^2*v_26+v_28^2*v_29^2*v_30+v_32^2*v_33^2*v_34+v_36^2*v_37^2*v_38;

f_13 = -p_13+v_0*v_1^3*v_2+v_4*v_5^3*v_6+v_8*v_9^3*v_10+v_12*v_13^3*v_14+v_16*v_17^3*v_18+v_20*v_21^3*v_22+v_24*v_25^3*v_26+v_28*v_29^3*v_30+v_32*v_33^3*v_34+v_36*v_37^3*v_38; 

f_14 = -p_14+v_1^4*v_2+v_5^4*v_6+v_9^4*v_10+v_13^4*v_14+v_17^4*v_18+v_21^4*v_22+v_25^4*v_26+v_29^4*v_30+v_33^4*v_34+v_37^4*v_38; 

f_15 = -p_15+v_0^5*v_2+v_4^5*v_6+v_8^5*v_10+v_12^5*v_14+v_16^5*v_18+v_20^5*v_22+v_24^5*v_26+v_28^5*v_30+v_32^5*v_34+v_36^5*v_38; 

f_16 = -p_16+v_0^4*v_1*v_2+v_4^4*v_5*v_6+v_8^4*v_9*v_10+v_12^4*v_13*v_14+v_16^4*v_17*v_18+v_20^4*v_21*v_22+v_24^4*v_25*v_26+v_28^4*v_29*v_30+v_32^4*v_33*v_34+v_36^4*v_37*v_38; 

f_17 = -p_17+v_0^3*v_1^2*v_2+v_4^3*v_5^2*v_6+v_8^3*v_9^2*v_10+v_12^3*v_13^2*v_14+v_16^3*v_17^2*v_18+v_20^3*v_21^2*v_22+v_24^3*v_25^2*v_26+v_28^3*v_29^2*v_30+v_32^3*v_33^2*v_34+v_36^3*v_37^2*v_38; 

f_18 = -p_18+v_0^2*v_1^3*v_2+v_4^2*v_5^3*v_6+v_8^2*v_9^3*v_10+v_12^2*v_13^3*v_14+v_16^2*v_17^3*v_18+v_20^2*v_21^3*v_22+v_24^2*v_25^3*v_26+v_28^2*v_29^3*v_30+v_32^2*v_33^3*v_34+v_36^2*v_37^3*v_38; 

f_19 = -p_19+v_0*v_1^4*v_2+v_4*v_5^4*v_6+v_8*v_9^4*v_10+v_12*v_13^4*v_14+v_16*v_17^4*v_18+v_20*v_21^4*v_22+v_24*v_25^4*v_26+v_28*v_29^4*v_30+v_32*v_33^4*v_34+v_36*v_37^4*v_38; 

f_20 = -p_20+v_3+v_7+v_11+v_15+v_19+v_23+v_27+v_31+v_35+v_39; 

f_21 = -p_21+v_0*v_3+v_4*v_7+v_8*v_11+v_12*v_15+v_16*v_19+v_20*v_23+v_24*v_27+v_28*v_31+v_32*v_35+v_36*v_39; 

f_22 = -p_22+v_1*v_3+v_5*v_7+v_9*v_11+v_13*v_15+v_17*v_19+v_21*v_23+v_25*v_27+v_29*v_31+v_33*v_35+v_37*v_39; 

f_23 = -p_23+v_0^2*v_3+v_4^2*v_7+v_8^2*v_11+v_12^2*v_15+v_16^2*v_19+v_20^2*v_23+v_24^2*v_27+v_28^2*v_31+v_32^2*v_35+v_36^2*v_39; 

f_24 = -p_24+v_0*v_1*v_3+v_4*v_5*v_7+v_8*v_9*v_11+v_12*v_13*v_15+v_16*v_17*v_19+v_20*v_21*v_23+v_24*v_25*v_27+v_28*v_29*v_31+v_32*v_33*v_35+v_36*v_37*v_39;

f_25 = -p_25+v_1^2*v_3+v_5^2*v_7+v_9^2*v_11+v_13^2*v_15+v_17^2*v_19+v_21^2*v_23+v_25^2*v_27+v_29^2*v_31+v_33^2*v_35+v_37^2*v_39; 

f_26 = -p_26+v_0^3*v_3+v_4^3*v_7+v_8^3*v_11+v_12^3*v_15+v_16^3*v_19+v_20^3*v_23+v_24^3*v_27+v_28^3*v_31+v_32^3*v_35+v_36^3*v_39; 

f_27 = -p_27+v_0^2*v_1*v_3+v_4^2*v_5*v_7+v_8^2*v_9*v_11+v_12^2*v_13*v_15+v_16^2*v_17*v_19+v_20^2*v_21*v_23+v_24^2*v_25*v_27+v_28^2*v_29*v_31+v_32^2*v_33*v_35+v_36^2*v_37*v_39; 

f_28 = -p_28+v_0*v_1^2*v_3+v_4*v_5^2*v_7+v_8*v_9^2*v_11+v_12*v_13^2*v_15+v_16*v_17^2*v_19+v_20*v_21^2*v_23+v_24*v_25^2*v_27+v_28*v_29^2*v_31+v_32*v_33^2*v_35+v_36*v_37^2*v_39; 

f_29 = -p_29+v_1^3*v_3+v_5^3*v_7+v_9^3*v_11+v_13^3*v_15+v_17^3*v_19+v_21^3*v_23+v_25^3*v_27+v_29^3*v_31+v_33^3*v_35+v_37^3*v_39; 

f_30 = -p_30+v_0^4*v_3+v_4^4*v_7+v_8^4*v_11+v_12^4*v_15+v_16^4*v_19+v_20^4*v_23+v_24^4*v_27+v_28^4*v_31+v_32^4*v_35+v_36^4*v_39; 

f_31 = -p_31+v_0^3*v_1*v_3+v_4^3*v_5*v_7+v_8^3*v_9*v_11+v_12^3*v_13*v_15+v_16^3*v_17*v_19+v_20^3*v_21*v_23+v_24^3*v_25*v_27+v_28^3*v_29*v_31+v_32^3*v_33*v_35+v_36^3*v_37*v_39; 

f_32 = -p_32+v_0^2*v_1^2*v_3+v_4^2*v_5^2*v_7+v_8^2*v_9^2*v_11+v_12^2*v_13^2*v_15+v_16^2*v_17^2*v_19+v_20^2*v_21^2*v_23+v_24^2*v_25^2*v_27+v_28^2*v_29^2*v_31+v_32^2*v_33^2*v_35+v_36^2*v_37^2*v_39; 

f_33 = -p_33+v_0*v_1^3*v_3+v_4*v_5^3*v_7+v_8*v_9^3*v_11+v_12*v_13^3*v_15+v_16*v_17^3*v_19+v_20*v_21^3*v_23+v_24*v_25^3*v_27+v_28*v_29^3*v_31+v_32*v_33^3*v_35+v_36*v_37^3*v_39; 

f_34 = -p_34+v_1^4*v_3+v_5^4*v_7+v_9^4*v_11+v_13^4*v_15+v_17^4*v_19+v_21^4*v_23+v_25^4*v_27+v_29^4*v_31+v_33^4*v_35+v_37^4*v_39; 

f_35 = -p_35+v_0^4*v_1*v_3+v_4^4*v_5*v_7+v_8^4*v_9*v_11+v_12^4*v_13*v_15+v_16^4*v_17*v_19+v_20^4*v_21*v_23+v_24^4*v_25*v_27+v_28^4*v_29*v_31+v_32^4*v_33*v_35+v_36^4*v_37*v_39; 

f_36 = -p_36+v_0^3*v_1^2*v_3+v_4^3*v_5^2*v_7+v_8^3*v_9^2*v_11+v_12^3*v_13^2*v_15+v_16^3*v_17^2*v_19+v_20^3*v_21^2*v_23+v_24^3*v_25^2*v_27+v_28^3*v_29^2*v_31+v_32^3*v_33^2*v_35+v_36^3*v_37^2*v_39; 

f_37 = -p_37+v_0^2*v_1^3*v_3+v_4^2*v_5^3*v_7+v_8^2*v_9^3*v_11+v_12^2*v_13^3*v_15+v_16^2*v_17^3*v_19+v_20^2*v_21^3*v_23+v_24^2*v_25^3*v_27+v_28^2*v_29^3*v_31+v_32^2*v_33^3*v_35+v_36^2*v_37^3*v_39; 

f_38 = -p_38+v_0*v_1^4*v_3+v_4*v_5^4*v_7+v_8*v_9^4*v_11+v_12*v_13^4*v_15+v_16*v_17^4*v_19+v_20*v_21^4*v_23+v_24*v_25^4*v_27+v_28*v_29^4*v_31+v_32*v_33^4*v_35+v_36*v_37^4*v_39; 

f_39 = -p_39+v_1^5*v_3+v_5^5*v_7+v_9^5*v_11+v_13^5*v_15+v_17^5*v_19+v_21^5*v_23+v_25^5*v_27+v_29^5*v_31+v_33^5*v_35+v_37^5*v_39;


END;



==> anc/ternarie_4444/Monodromy/runMonodromy.m <==
function [] = mpirunMonodromy()

tol = 1e-5;

% seed random number generator
rand('seed',sum(clock));
%rand('seed',1);

n = 40;
% find point
Q = 10*(2*rand(n,1) - 1 + 1i*(2*rand(n,1) - 1));

% setup start_parameters
system('copy start_parameters_good start_parameters');

% setup final_parameters
F = fopen('final_parameters','w');
fprintf(F,'%d\n\n',n);
for j = 1:n
  fprintf(F,'%.15e %.15e\n',real(Q(j)),imag(Q(j)));
end;
fclose(F);

% mpirun out
disp('sys 1');
system('C:/cygwin64/bertini/bertini.exe /bertini/ternarie_4444/Monodromy/input_move /bertini/ternarie_4444/Monodromy/start_good > nul');
system('move nonsingular_solutions start_1');
system('tasklist | find /N "start_1" | findstr /r \[[0-0]\]');

system('copy final_parameters start_parameters');

% setup final_parameters
Q = 10*(2*rand(n,1) - 1 + 1i*(2*rand(n,1) - 1));
F = fopen('final_parameters','w');
fprintf(F,'%d\n\n',n);
for j = 1:n
  fprintf(F,'%.15e %.15e\n',real(Q(j)),imag(Q(j)));
end;
fclose(F);

% mpirun out
disp('sys 2');
system('C:/cygwin64/bertini/bertini.exe /bertini/ternarie_4444/Monodromy/input_move /bertini/ternarie_4444/Monodromy/start_1 > nul');
system('move nonsingular_solutions start_2');
system('tasklist | find /N "start_2" | findstr /r \[[0-0]\]');

system('copy final_parameters start_parameters');

% setup final_parameters
system('copy start_parameters_good final_parameters');

% mpirun out
disp('sys 3');
system('C:/cygwin64/bertini/bertini.exe /bertini/ternarie_4444/Monodromy/input_move /bertini/ternarie_4444/Monodromy/start_2 > nul');
system('move nonsingular_solutions start_found');
system('tasklist | find /N "start_found" | findstr /r \[[0-0]\]');

system('copy start_parameters_good start_parameters');

% sharpen
disp('sharpen');
system('C:/cygwin64/bertini/bertini.exe /bertini/ternarie_4444/Monodromy/input_newton /bertini/ternarie_4444/Monodromy/start_found > nul; move newPoints start_found');

% read in
disp('sort');
[nOrig,Orig] = ReadInStart(40,'start_good');
[nNew,New] = ReadInStart(40,'start_found');

if nNew == 0
  return;
end;

Pts = [Orig;New];
disp(['Sorting ',num2str(nOrig+nNew),' points']);
[nP,P] = sortSym(Pts,nOrig+nNew);
CreateStart(P,size(P,1),size(P,2),'start_good');

disp(['Total: ',num2str(nP),' New: ',num2str(nP-nOrig)]);

return;



==> anc/ternarie_4444/Monodromy/sortSym.m <==
function [nNew,Pts] = sortSym(OrigPts,nOrig)

 tol = 1e-5;

 % initialize
 Pts = [];
 nNew = 0;

 % find distinct points in fiber (up to symmetry) 
 G = ones(1,nOrig);
 normFiber = zeros(nOrig,1);
 A = zeros(nOrig,4,10);
 
  for k = 1:nOrig
   normFiber(k) = norm(OrigPts(k,:));
   for l = 1:10
     A(k,:,l) = OrigPts(k,4*(l-1)+1:4*l);
     
        end;
 end;

 for k = 1:nOrig
   if G(k) == 1
     for l = k+1:nOrig
       if G(l) == 1 && abs(normFiber(k) - normFiber(l)) < tol && isSame(A(k,:,:),A(l,:,:),tol) == 1
         G(k) = G(k) + 1;
         G(l) = 0;
       end;
     end;
   end;
 end;

 Pts = OrigPts(G > 0,:);
 nNew = size(Pts,1);
 
return;

function [isEq] = isSame(A1,A2,tol)
 % determine if they are the same point up to symmetry
 isEq = 0;

 Used = zeros(1,10);
 Good = zeros(1,10);
 for j = 1:10
   for k = 1:10
     if Good(j) == 0 && Used(k) == 0 && norm(A1(1,:,j) - A2(1,:,k)) < tol
       Good(j) = 1;
       Used(k) = 1;
     end;
   end;
 end;

 if sum(Used) == 10 % all have been found to match up 
   isEq = 1;
 end;

return;





==> anc/ternarie_4444/Monodromy/start_good <==
1

3.803150504548735e-01 1.080968803617349e-01
4.012914786260265e-02 1.194906105430308e-02
-5.791791173087690e-01 7.036742613968909e-01
-3.976968438023937e-01 9.044873244848521e-01
2.231698943133415e-01 6.687608922343052e-01
6.002906583490685e-01 2.206993065311951e-01
3.867065923659511e-01 1.345756657407951e-01
1.526038777608076e-01 -6.566938139632470e-01
-1.736311597636939e-01 -7.609350872905872e-01
4.316168188831709e-01 -4.213795287363188e-01
-1.741310170829991e-01 2.308979289387978e-01
-1.859590880062348e-01 2.841353874294199e-01
-1.169608247513672e-01 8.765209704988050e-01
5.407734749067091e-01 -3.124118196630669e-01
1.527995379711511e-01 6.089233207073497e-01
3.204152865278664e-01 -5.904671666326385e-01
-1.330737937092930e-01 -6.578838258756913e-01
-7.385080142922554e-01 5.831003376892393e-01
6.699288861915320e-01 -5.533657523766588e-01
3.902845736728862e-01 -1.485132206413023e-01
2.065574523959247e-01 -6.446211342534475e-01
-5.935341284909806e-01 9.380573668092805e-01
6.398816151374838e-01 7.796882650167238e-01
-5.451582606670785e-01 7.278281716630082e-01
-8.648295254072200e-01 9.603906925323353e-01
1.185927730430883e-01 9.581113986558572e-01
-1.272156730720730e-01 -3.826018264098715e-01
-6.204082514618516e-01 1.303932410632590e-01
-4.055191686841270e-01 -1.061742318012200e-01
5.497821295556304e-01 -9.390776649698522e-01
-9.573483983309962e-01 6.119729292434732e-01
-3.625771545885574e-01 5.248770839543854e-01
-1.256230679554358e-01 -1.784554662383838e-01
-2.906342421922776e-01 -5.154050022761094e-01
-2.436126820291677e-01 -3.569908300218846e-01
-8.981673995870921e-01 1.329775006009424e-01
-1.778113408966572e-01 1.553732129113020e-01
2.014979024950735e-01 2.767539435584817e-01
-7.897330203466324e-01 9.827999531425403e-01
-3.766244866562784e-01 1.708209472557658e-01



==> anc/ternarie_4444/Monodromy/start_parameters <==
40

-1.021903276504520e+00 2.759573915378156e+00
4.211546727691696e-01 -1.166950505953461e-01
-9.619466420969172e-01 2.855809374700661e+00
-1.241157920479770e+00 -3.346636326036300e-01
2.799132205701672e-01 9.921579488013851e-01
2.051524582266669e+00 -7.183291246063112e-01
4.249594993655872e-01 -8.631337665603727e-01
-4.105948505212826e-01 -8.265602042313420e-01
-2.033142355614446e+00 -5.255344945636248e-01
2.560510705684433e+00 8.809462770856135e-01
3.993506443549174e-01 1.342971933329528e+00
1.072436209913457e+00 -1.908470659794804e-01
6.987300286806862e-02 1.790863028484609e-01
3.848365875617005e-01 -8.445605721147423e-01
-2.410895845145797e+00 -1.667347789323022e+00
-1.612559519226953e+00 -3.191249789748257e-01
-7.388302669790966e-01 8.378404541758722e-01
2.235484187749927e-01 7.478327055554433e-01
2.085352512090914e-01 -2.525639890238335e-01
1.530131637471414e-01 2.081377703000410e+00
-2.523287746807926e+00 1.479845455214445e+00
1.950776437873953e+00 1.350750111277234e-01
-2.129847167140646e-02 -7.489647078564642e-01
1.725170735941975e-01 1.609361997156444e+00
1.104224374871880e+00 9.053637073536530e-02
2.635816329408117e+00 -9.901002996338335e-01
-1.795655123954710e+00 -9.467840950466471e-01
-1.202926394406908e+00 1.273496807839897e+00
-2.580915594126219e-02 -5.226228991929477e-03
1.026174466289849e-01 8.216078330368387e-01
1.674587002293829e+00 -1.024897378234671e+00
7.874496854099002e-02 -1.108707934409099e+00
-7.270800317142284e-01 -6.668517187604135e-01
-3.052921305229049e-01 6.151092626161412e-01
-1.333557646510954e+00 -1.772270902255400e+00
1.170105843206297e+00 1.152585816478674e+00
7.180119121386216e-01 3.392011766372415e-01
1.289922399825936e+00 -6.483106607703184e-01
-8.233771542911802e-01 -2.350527021572594e-01
3.929127445236692e-01 -1.713740834693483e-01



==> anc/ternarie_4444/README <==

Steps:

1) In the folder 'Eval', we evaluate to find a random point: 
>> bertini input_eval start_good

The file 'function' contains the point, we change the name of the file to 'start_parameters_good' and change the first line from '1' (meaning 1 point) to '60' (meaning 60 coordinates), copying it to folder Monodromy

modifica in runMonodromy line 66
[nOrig,Orig] = ReadInStart(30,'start_good');
[nNew,New] = ReadInStart(30,'start_found');

modifica n= numero variabili

modifica sortSym

2) We then perform monodromy loops changing these 60 coordinates.  In Matlab, we use 'runMonodromy()'.  This uses parameter homotopies via 'input_move' to move and then refines the endpoints using Newton's method via 'input_newton'.

The file sortSym.m does the sorting to determine which are distinct up to symmetry.





